Causality and surrogate variable analysis

Gene expression depends on thousands of factors and we usually only have access to tens or hundreds of observations of gene expression levels meaning we are in a high-dimensional setting. Additionally we don't always observe or care about all the factors. However, many different gene expression levels depend on a set of common factors. By observing the joint variance of the gene expression levels together with the observed primary variables (those we care about) Surrogate Variable Analysis (SVA) seeks to estimate the remaining unobserved factors. The ultimate goal is to assess whether the primary variable (or vector) has a significant effect on the different gene expression levels, but without estimating unobserved factors first the various regression models and hypothesis tests are dependent which complicates significance analysis. In this work we define a class of additive gene expression structural equation models (SEMs) which are convenient for modeling gene expression data and which provides a useful framework to understand the various steps of the SVA methodology. We justify the use of this class from a modeling viewpoint but also from a causality viewpoint by exploring the independence and causality properties of this class and comparing to the biologically driven data assumptions. For this we use some of the theory that has been developed elsewhere on graphical models and causality. We then give a detailed description of the SVA methodology and its implementation in the R package sva referring each step to different parts of the additive gene expression SEM defined previously.

==> Pictures/picture.R <==
## example to generate an .eps file with the function ps.latex()
## Author: Sarah Gerster and Martin Mächler
## Last revision: 16 Aug 2011

require("sfsmisc") # pdf.latex(), pdf.end(), etc

pdf.latex(file='test_plot.pdf') #, main=TRUE)
## no main=TRUE is needed to leave enough space for the plot title
## but see below

## make sure the legends are large enough
par(cex=1.5)

## Make sure your lines are "visible" enough. Otherwise your plot
## won't look very nicely in your text.
plot(-10:10, (-10:10)**2, type="l", lty=5,
     xlab="my_x", ylab="my_y",
     ## no main title: NOT recommended for figures in text which
     ## have a \caption{..}
     lwd=4, col='blue')
lines(-10:10, 0:20, type="p", lwd=4, pch=23,col='red')
legend(-3, 90, c("func1","func2"),lwd=4,col=c('blue', 'red'),
       lty=c(1,1),cex=1)
pdf.end() # starts the previewer (which refreshes itself;
          # at least on Linux at SfS


==> functions.R <==


########################################################################
# SVA PACKAGE FUNCTIONS (MODIFIED BY EMILIANO DIAZ)
########################################################################
#' A function for estimating surrogate variables with the two step approach of Leek and Storey 2007
#' Taken from R package sva and modified.
#' 
#' @param dat: The transformed data matrix with the variables in rows and samples in columns
#' @param y: Primary variable observations
#' @param mod: The model matrix being used to fit the data
#' @param n.sv.r: The number of surogate variables to estimate for SVA and SVDR
#' @param n.sv.x: The number of surogate variables to estimate for SVDX
#' @param beta: The matrix of beta coefficients linking hk to xj nodes. 
#' If passed SVA doesnt have to do regression analysis to figure out enriched matrix.
#' @param trace: whether or not to print out a trace of steps carried out
#'
#' @return sv: The estimated surrogate variables, one in each column
#' @return svd.x: the result of performing SVD on X matrix
#' @return svd.r: 
#' @return svd.r.red: 
#' @return pprob.gam: A vector of the posterior probabilities each gene is affected by heterogeneity
#' @return pprob.b: A vector of the posterior probabilities each gene is affected by mod (this is always null for the two-step approach)
#' @return n.sv.r: The number of significant surrogate variables
#' @return n.sv.x:
#' @return n.sv.r.ini: 
#' 
sva.mod <- function(dat, y, mod, n.sv.r, n.sv.x, beta=NULL, trace=FALSE){
  if(trace) print("enters sva.mod function")
  n <- ncol(dat)
  m <- nrow(dat)
  n.sv.r.ini <- n.sv.r
 
  # Calculate Regression Hat Matrix
  H <- mod %*% solve(t(mod) %*% mod) %*% t(mod) 
  
  # Calculate residuals R = X - S = X - H*B(Y)
  res <- dat - t(H %*% t(dat))
  
  # Singular value decomposition of residuals and data
  uu.r <- svd(res)
  uu.x <- svd(dat)
  
  #Construction of T statistic for selection of number of eigenvalues. 
  #However this is actually not used here. We can ignore or even coment
  #out next two lines of code. 
  #ndf <- n - ceiling(sum(diag(H)))
  #dstat <-  uu$d[1:ndf]^2/sum(uu$d[1:ndf]^2)
  
  # Obtain the n.sv right eigenvectors of residuals - ie. the residual eigengenes
  res.sv <- as.matrix(uu.r$v[,1:n.sv.r])
  res.sv.red <- res.sv
  x.sv   <- as.matrix(uu.x$v[,1:n.sv.x])
  cors <- as.numeric(cor(x.sv, y))
  indx.max <- which.max(abs(cors))
  x.sv <- x.sv[,-indx.max]	

  # For each eigengene, an "enriched" data matrix will be constructed. 
  # Use.var will indicate which expression genes each data matrix should be constructed from.
  # pp[,i] includes p-values for regressing each of the m variables against residual eigengene i. 
  
  
  
  
  if(!is.null(beta)){
  	
	use.var <- t(beta) != 0
	
  } else{
	use.var <- matrix(rep(FALSE, n.sv.r*m), nrow=m, ncol=n.sv.r)
	pp <- matrix(rep(FALSE, n.sv.r*m), nrow=m, ncol=n.sv.r)
  	# we search for the gene expression variables x_i, which will make up the enriched data matrix
  	# for each residual eigengene e_k
  	for(i in 1:n.sv.r) {
	    #print(i)
		#We want to test if residual eigengene i is associated with any of the m expression variables
		#so we construct the null model-matrix which corresponds to the model X = mu + epsilon and
		# the model matrix  corresponding to the model X = mu + e_i + epsilon
    	mod <- cbind(rep(1,n),res.sv[,i])
    	mod0 <- cbind(rep(1,n))
	
		# Obtain the m p-values corresponding to the models X = mu + e_i + epsilon(we regress e_i on each x_j, j=1,...,m)
    	pp[,i] <-f.pvalue(dat,mod,mod0)
		
		
		
	
		# we only use variables whose p-values have a local FDR rate of less than 10%.
		# I don't know exactly what local FDR is but it might be beyond the scope of my project. 
    
		sigVars <- edge.lfdr(p=pp[,i]) < 0.10
		use.var[,i] <- sigVars
	
		hist(pp[,i], main=paste("num. of xs sig. with d ", i, " = ", sum(sigVars)), xlab="p-values",ylab="frequency")
		#lambda.t <- seq(0,0.999, length.out=100)
		#pi0.t <- sapply(lambda.t, function(lam) sum(pp[,i]>lam)/(m*(1-lam)))
		#plot(lambda.t, pi0.t)
		
		
	
  	}
  }
  
  #If the number of gene expression variables chosen for which a certain residual eigengene e_k is a factor
  # is less than m then we don't take into account this residual eigengene and we adjust the number of eigen values
  # This isn't in original algorithm. Might have to take this out at least for when m < n
  
  for(i in ncol(use.var):1) {
    if(sum(use.var[,i]) <= 1) {
      use.var <- as.matrix(use.var[,-i])
      n.sv.r <- n.sv.r - 1
	  res.sv.red <- matrix(res.sv.red[,-i],n,n.sv.r)
      if(n.sv.r <= 0){break}
    }
  }
  
  mk <- apply(use.var, 2, sum)
  
  
  # For each residual eigengene we form its corresponding enriched gene expression matrix, perform svd on it, and
  # take the eigengene most correlated with the eigengene
  if(n.sv.r >0){
	#initialize the surrogate variable matrix  
    sv <- matrix(0,nrow=n,ncol=n.sv.r)
	#Center matrix by rows (genes)
    dat <- t(scale(t(dat),scale=FALSE))
    
	
	mk.diff <- unique(mk)
	list.track.xs <- lapply(1:length(mk.diff), function(el) as.character())
	list.track.sv  <- lapply(1:length(mk.diff), function(el) as.numeric())
	take.off <- as.numeric()
	for(i in 1:n.sv.r) {
	#print(i)
	  
		indx.mk <- match(mk[i], mk.diff)
	  	vars.mk <- which(use.var[,i])
		vars.char <- paste(vars.mk, collapse=".")
		
	  
		  
		  
		  #enriched matrix: take only rows (genes) associated with residual eigengene e_i	
	      uu.ex <- svd(dat[use.var[,i],],n,mk[i])
	      maxcor <- 0
	  
		  #we only consider first n-1 eigengenes from enriched matrix and look for one with most correlation to 
		  #corresponding residual eigengene. 
	      
		  for(j in 1:min(n,mk[i])) {
			  #print(j)
			 ifelse(mk[i]==1,v.eig <-uu.ex$u[,j],v.eig <-uu.ex$v[,j])  
		  
	        if(abs(cor(v.eig, res.sv.red[,i])) > maxcor) {
	          maxcor <- abs(cor(v.eig, res.sv.red[,i]))
	          sv[,i] <- v.eig
			  choose.sv <- j
	        }
	      }
		  
		  
		  if(any(vars.char %in% list.track.xs[[indx.mk]] & choose.sv %in% list.track.sv[[indx.mk]])){
			  take.off <- c(take.off, i)
		  } else{
			  list.track.xs[[indx.mk]] <- c(list.track.xs[[indx.mk]], vars.char)  
			  list.track.sv[[indx.mk]] <- c(list.track.sv[[indx.mk]], choose.sv)
		  }	    
    }
	
	if(length(take.off)>0){
		sv <- matrix(sv[,-take.off],n,n.sv.r-length(take.off))
		res.sv.red <- matrix(res.sv.red[,take.off], n, n.sv.r-length(take.off))
		use.var <- matrix(use.var[,-take.off],m, n.sv.r-length(take.off))
		n.sv.r <- n.sv.r - length(take.off)
	}
    
	pprob.gam <- use.var %*% rep(1,n.sv.r) > 0
    retval <- list(sv=sv, svd.x=x.sv, svd.r=res.sv, svd.r.red=res.sv.red, pprob.gam=pprob.gam,pprob.b=NULL,n.sv.r=n.sv.r, n.sv.x=n.sv.x, n.sv.r.ini=n.sv.r.ini)
    if(trace) print("exits sva.mod function")
	return(retval)
  } else{
	stop("no surrogate variables found")  
    sv <- rep(0,n)
    ind <- rep(0,m)
    n.sv.r <- 0
    retval <- list(sv=sv, svd.x=x.sv, svd.r=res.sv, svd.r.red=res.sv.red, pprob.gam=rep(0,m),pprob.b = NULL,n.sv.r=n.sv.r, n.sv.x=n.sv.x, n.sv.r.ini=n.sv.r.ini)
    if(trace) print("exits sva.mod function")
	return(retval)
  }
}

########################################################################
#' A function for quickly calculating f statistic p-values for use in sva
#' 
#' This function does simple linear algebra to calculate f-statistics
#' for each row of a data matrix comparing the nested models
#' defined by the design matrices for the alternative (mod) and and null (mod0) cases.
#' The columns of mod0 must be a subset of the columns of mod.  
#' 
#' @param dat: The transformed data matrix with the variables in rows and samples in columns
#' @param mod: The model matrix being used to fit the data
#' @param mod0: The null model being compared when fitting the data
#' 
#' @return p: A vector of F-statistic p-values one for each row of dat. 
#' 
f.pvalue <- function(dat,mod,mod0){
  n <- dim(dat)[2]
  m <- dim(dat)[1]
  df1 <- dim(mod)[2]
  df0 <- dim(mod0)[2]
  p <- rep(0,m)
  Id <- diag(n)
  
  resid <- dat %*% (Id - mod %*% solve(t(mod) %*% mod) %*% t(mod))
  rss1 <- rowSums(resid*resid)
  rm(resid)
  
  resid0 <- dat %*% (Id - mod0 %*% solve(t(mod0) %*% mod0) %*% t(mod0))
  rss0 <- rowSums(resid0*resid0)
  rm(resid0)
  
  fstats <- ((rss0 - rss1)/(df1-df0))/(rss1/(n-df1))
  p <-  1-pf(fstats,df1=(df1-df0),df2=(n-df1))
  return(p)
}

########################################################################
#' A function for calculating the number of surrogate variables to estimate in a model 
#' 
#' This function estimates the number of surrogate variables that should be included
#' in a differential expression model. The default approach is based on a permutation
#' procedure originally prooposed by Buja and Eyuboglu 1992. The function also provides
#' an interface to the asymptotic approach proposed by Leek 2011 Biometrics.
#' 
#' @param dat: The transformed data matrix with the variables in rows and samples in columns
#' @param mod: The model matrix being used to fit the data
#' @param method: One of "be" or "leek" as described in the details section
#' @param vfilter: You may choose to filter to the vfilter most variable rows before performing the analysis
#' @param B: The number of permutaitons to use if method = "be"
#' @param seed: Set a seed when using the permutation approach 
#' 
#' @return n.sv: The number of surrogate variables to use in the sva software
#' 
num.sv <- function(dat, mod, method=c("be","leek"), vfilter=NULL, B=20, seed=NULL) {  
  
	# mod is the basis predictors which are functions of y... its in n x p
	# dat is the multivariate X response variables........... its in n x J
  
  if(!is.null(vfilter)){
    if(vfilter < 100 | vfilter > dim(dat)[1]){
      stop(paste("The number of genes used in the analysis must be between 100 and",dim(dat)[1],"\n"))
    }
    tmpv = rowVars(dat)
    ind = which(rank(-tmpv) < vfilter)
    dat = dat[ind,]
  }
  
  method <- match.arg(method)
  if(method=="be"){
    if(!is.null(seed)){set.seed(seed)}
    warn <- NULL
    n <- ncol(dat)
    m <- nrow(dat)
    H <- mod %*% solve(t(mod) %*% mod) %*% t(mod) 
    res <- dat - t(H %*% t(dat))
    uu <- svd(res)
	
	#rank(R) = rank(X - H%*%X) = rank((I-H)X)  where rank(X) = min(J,n), rank(I-H)= tr(I-H) = tr(I) - tr(H) = n - tr(H)
	
	# rank(X - HX) <= rank(X) - rank(HX) = min(m,n) - 
	
	
    #ndf <- min(m,n) - ceiling(sum(diag(H)))
	ndf <- min(min(m,n),ceiling(abs(min(m,n)-sum(diag(H)))))
	dstat <- uu$d[1:ndf]^2/sum(uu$d[1:ndf]^2)
    dstat0 <- matrix(0,nrow=B,ncol=ndf)
    
    for(i in 1:B){
	
	  #permute ORIGINAL residuals according to Bth sample permutation	
      res0 <- t(apply(res, 1, sample, replace=FALSE))
	  
	  # the permutation may have created certain "artificial" dependence between
	  # residuals and predictors X, so we apply model again projecting on to X with
	  # H matrix and ensuring residuals are again orthogonal to x
      res0 <- res0 - t(H %*% t(res0))
      uu0 <- svd(res0)
	  
	  # % of variance in corresponding principal component
      dstat0[i,] <- uu0$d[1:ndf]^2/sum(uu0$d[1:ndf]^2)
    }
	
	
    psv <- rep(1,n)
    for(i in 1:ndf){
		
	 #for each eigenvalue we see what fraction of the repetitions was higher with the permutations than without. If its
	 #truly a non zero eigenvalue then we expect the non-permuted eigen-value to be higher most of the time so the corresponding
	 # psv value should be low	
      psv[i] <- mean(dstat0[,i] >= dstat[i])
    }
    for(i in 2:ndf){
		
	 #we make sure psv is its non-decreasing: true eigenvalues are decreasing so % of times "random" eigenvalues are bigger than true ahs to be
	 # increasing	
      psv[i] <- max(psv[(i-1)],psv[i]) 
    }
    
    nsv <- sum(psv <= 0.10)
    return(as.numeric(list(n.sv = nsv)))
  }else{
    dat <- as.matrix(dat)
    dims <- dim(dat)
    a <- seq(0,2,length=100)
    n <- floor(dims[1]/10)
    rhat <- matrix(0,nrow=100,ncol=10)
    P <- (diag(dims[2])-mod %*% solve(t(mod) %*% mod) %*% t(mod))  
    for(j in 1:10){
      dats <- dat[1:(j*n),]
      ee <- eigen(t(dats) %*% dats)
      sigbar <- ee$values[dims[2]]/(j*n)
      R <- dats %*% P
      wm <- (1/(j*n))*t(R) %*% R - P*sigbar
      ee <- eigen(wm)
      v <- c(rep(T, 100), rep(F, dims[2]))
      v <- v[order(c(a*(j*n)^(-1/3)*dims[2],ee$values), decreasing = TRUE)]
      u <- 1:length(v)
      w <- 1:100
      rhat[,j] <- rev((u[v==TRUE]-w))
    }
    ss <- rowVars(rhat)
    
    bumpstart <- which.max(ss > (2*ss[1]))
    start <- which.max(c(rep(1e5,bumpstart),ss[(bumpstart+1):100]) < 0.5*ss[1])
    finish <- which.max(ss*c(rep(0,start),rep(1,100-start)) > ss[1])
    if(finish==1){finish <- 100}
    
    n.sv <- modefunc(rhat[start:finish,10])
    return(n.sv)
    print(method)
  }
}

########################################################################
#' A function for estimating the local false discovery rates (lfdr) of a vector of p-values
#' 
#' Estimates the local false discovery rate of  a vector of p-values.
#' See section 3.3.3 of project report for details on the methodology.
#' 
#' @param p: vector of p-values
#' 
#' @return n.sv: The number of surrogate variables to use in the sva software
#'
edge.lfdr <- function (p) 
{
	#default parameters
	trunc = TRUE
	monotone = TRUE
	adj = 1.5
	eps = 10^-8
	lambda = 0.8
	
	#estimate pi_0, the proportion of null genes (out of the m genes)
    pi0 <- mean(p >= lambda)/(1 - lambda)
    pi0 <- min(pi0, 1)
	
	# calculate number of p values
    n = length(p)
			
	# we bound p-values below to eps=10^-8
    p = pmax(p, eps)
	
	# we bound p-values above to 1- eps
    p = pmin(p, 1 - eps)
	
	# we transform values in (0,1) to (-inf,inf) using F_norm_std
    x = qnorm(p)
	
	# calculates a non-parametric, gaussian-kernel density estimator for transformed p-values
	# by default its calculated at 512 equally spaced points
    myd = density(x, adjust = adj)
	#plot(myd$x, myd$y, type="l")
	
	# we fit a spline to the kernel-density estimator
    mys = smooth.spline(x = myd$x, y = myd$y)
	#plot(mys$x, mys$y, type="l")
	
	# we obtain the value of the density at the transformed p-values
    y = predict(mys, x)$y
	#indx <- order(x)
	#plot(x[indx], y[indx], type="l")
	
	# with dnorm(x)/y we compare how far our non-parametric density is from the normal
	# under the null (model x_i = mu + ek + epsilon) our pvalues are distribute uniformly so x
	# should be distributed normally and dnorm(x)/y should be close to 1
    lfdr = pi0 * dnorm(x)/y
    
    
	#by default trunc=TRUE
	if (trunc) {
        lfdr[lfdr > 1] = 1
    }
	
	#by default monotone=TRUE
    if (monotone) {
        lfdr = lfdr[order(p)]
        lfdr = mono(lfdr)
        lfdr = lfdr[rank(p)]
    }
    return(lfdr)
}

########################################################################
#' A function for making the local false discovery rates of vector of p-values montone
#' 
#' @param lfdr: vector of local false discovery rates
#' 
#' @return: montone local false discovery rates
#'
mono <- function(lfdr) 
{
    .Call("monotone", as.numeric(lfdr), PACKAGE = "sva")
}


########################################################################
# FUNCTIONS BY EMILIANO DIAZ
########################################################################

#' A function for simulating the parameters of an genetic expression SEM with polynomial functions fxj and fhk
#' 
#' This function simulates the coefficients of the f_x(y) and f_h(y) polynomial functions
#' and also the linear coefficients beta. It does it for the hole SEM: "y" node, K "h" and 
#' "c" nodes and J "x" nodes. 
#' 
#' @param K The number of "c" and "h" nodes (number of eigengenes)
#' @param J The number of "x" nodes (number of genes)
#' @param deg.max The maximum degree of the polynomial functions
#' @param trace: whether or not to print out a trace of steps carried out
#'
#' @return sem.lim A list with: 
#    fhd  - a k-length vector with the degree of polynomials 1,...,k
#    fha  - a k x deg.max matrix with thee coefficients of polynomials 1,...,k
#    fxd  - an m-length vector with the degree of polynomials 1,...,m
#    fxa  - an m x deg.max matrix with the coefficients of polynomials 1,..., m
#    beta - a k x m matrix with the coefficients of all possible links from h nodes to x nodes. 
#' 
sim.sem <- function(K, J, deg.max, trace=FALSE){
	if(trace) print("enters sim.sem function")

	fh.d <- sample(1:deg.max, size=K, replace=T)
	fh.a <- matrix(rnorm(deg.max*K), K, deg.max)
	fx.d <- sample(1:deg.max, size=J, replace=T)
	fx.a <- matrix(rnorm(n=deg.max*J), nrow=J, ncol=deg.max)
	beta <- matrix(rnorm(J*K), K, J)
	sem.lin <- list(fh.d=fh.d, fh.a=fh.a, fx.d=fx.d, fx.a=fx.a, beta=beta)
	
	if(trace) print("exits sim.sem function")
	return(sem.lin)
}	

########################################################################
#' A function for simulating the parameters of an genetic expression SEM with polynomial functions fxj and fhk
#' In this case we can control the sparsity of the SEM with additional parameters. 
#' 
#' This function simulates the coefficients of the f_x(y) and f_h(y) polynomial functions
#' and also the linear coefficients beta. It does it for the hole SEM: "y" node, K "h" and 
#' "c" nodes and J "x" nodes. 
#' 
#' @param K: The number of "c" and "h" nodes (number of eigengenes)
#' @param J: The number of "x" nodes (number of genes)
#' @param deg.max: The maximum degree of the polynomial functions
#' @param p0_fh: The proportion of fh(y)=0 functions
#' @param p0_fx: The proportion of fx(y)=0 functions
#' @param p_isox: The proportion of xs d-separated from y
#' @param p0_beta: The minimum proportion of betas = 0
#' @param beta: In case you want to pass a specific beta matrix for the sem
#' @param trace: whether or not to print out a trace of steps carried out
#'
#' @return sem.lim A list with: 
#    fhd  - a k-length vector with the degree of polynomials 1,...,k
#    fha  - a k x deg.max matrix with thee coefficients of polynomials 1,...,k
#    fxd  - an m-length vector with the degree of polynomials 1,...,m
#    fxa  - an m x deg.max matrix with the coefficients of polynomials 1,..., m
#    beta - a k x m matrix with the coefficients of all possible links from h nodes to x nodes
#    effect.yh - in case of deg.max=1 (linear functions) the effect of y on h 
#    effect.yx - in case of deg.max=1 (linear functions) the effect of y on x  
#' 
sim.sem.sparse <- function(K, J, deg.max, p0_fh=0, p0_fx=0, p_isox=0, p0_beta=0, beta=NULL, trace=FALSE){
	if(trace) print("enters sim.sem.sparse function")
	
	#if there are less j such that fxj(y)=0 than p_isox*J then we cant keep p_isox*J xjs d-separated from y
	if(p_isox > p0_fx) stop("cannot have more isolated xs than fx=0")
	
	#number of ks such that fhk(y)=0	
	num.h.ds0 <- ceiling(p0_fh*K)
	
	#number of ks such that fhk(y) not equal to 0	
	num.h.ds.not0 <- K - num.h.ds0
	
	#fh.d is the degree of the polynomial. We fix the first num.h.ds0 as 0
	fh.d <- c(rep(0,num.h.ds0) , sample(1:deg.max, size=num.h.ds.not0, replace=T))
	
	#we initialize the coefficients of all the fh polynomials up to the maximum degree (a_{k,1},...a_{k,degmax}). Well later set to zero all a_{k,i} where i > fh.d_k
	fh.a <- matrix(rnorm(deg.max*K), K, deg.max)
	
	#number of js such that fxj(y)=0
	num.x.ds0 <- ceiling(p0_fx*J)
	
	#number of js such that fxj(y) not equal to 0
	num.x.ds.not0 <- J - num.x.ds0
	
	#fx.d is the degree of the polynomial. We fix the first num.x.ds0 as 0
	fx.d <- c(rep(0,num.x.ds0), sample(1:deg.max, size=num.x.ds.not0, replace=T))
	
	#we initialize the coefficients of all the fx polynomials up to the maximum degree (a_{j,1},...a_{j,degmax}). Well later set to zero all a_{j,i} where i > fx.d_j
	fx.a <- matrix(rnorm(n=deg.max*J), nrow=J, ncol=deg.max)
	
	if(is.null(beta)){
		
		#we create a J*K matrix with the beta coefficients p0_beta% of which are randomly zero. 
		num.beta0 <- ceiling(p0_beta*J*K)
		num.beta.not0 <- J*K - num.beta0
		beta.vec <- c(rep(0, num.beta0), rnorm(num.beta.not0))
		beta.vec <- beta.vec[sample(1:(J*K), size=J*K, replace=F)]
		beta <- matrix(beta.vec,K,J)
		
		#additionally we want p_isox% of the J x's to be be d-separated from y.  We have arlready checked that p_isox >= p0_fx so we know that we can achieve this by controlling the betas. For J*p_isox of the j's such that fxj=0, we need to make sure that for all k such that fhk \neq 0 then beta_kj = 0.
		
		#first we calculate the number of j's this is. Since we know the first p0_fx*J js are such that fxj=0 we now that the js we are looking for are 1:num.beta1.0
		num.beta1.0  <- ceiling(p_isox*J)
		
		#we just check that not all the fhk =0, because in that case we don't need to do anything as the number of d-separate xjs from y will be p0_fx*J
		if(num.h.ds0 < K ){
			# beta has hs in rows and xs in columns
			# for rows which correspond to all non zero fhk's then we make sure that first num.beta1.0 columns have beta_kj = 0
			mat.indx <- expand.grid(indx.row=(num.h.ds0+1):K, indx.col=1:num.beta1.0)
			beta[as.matrix(mat.indx)] <- 0
		}
	
	
	}
	if(trace) print(paste("%0s beta: ", round(sum(beta==0)/(J*K),2)))
	
	
    # for linear polynomials we can easily calculate the effect of y on h and  then y on x
	effect.yh <- NULL
	effect.yx <- NULL
	if(deg.max==1){
		effect.yh <- as.numeric(fh.a)
		effect.yx <- as.numeric(fx.a) + sapply(1:J, function(i) sum(sapply(1:K, function(j) fh.a[j,1]*beta[j,i])))
	}
	
	sem.lin <- list(fh.d=fh.d, fh.a=fh.a, fx.d=fx.d, fx.a=fx.a, beta=beta, effect.yh=effect.yh, effect.yx = effect.yx)
	if(trace) print("exits sim.sem.sparse function")
	return(sem.lin)
}	

########################################################################
#' A function for evaluating multiple polynomials
#' 
#' This function takes multiple polynomials represented in matrix form, one row per polynomal
#' one column per degree of the term of the polynomial, and evaluates each polynomial at
#' every value of the vector x
#' 
#' 
#' @param x: a vector of values at which we wish to evaluate the polynomials
#' @param d: the degree of each polynomial, one for each row of a
#' @param a: a matrix with the coefficients of each polynomial, one polynomial per row
#' 'd' over rides 'a': any term a[i,j] where j > d[i] is actually zero even if in a it is 
#' not the case
#' @param trace: whether or not to print out a trace of steps carried out
#' 
#' @return P:  A matrix where the i,j term corresponds to the j-th polynomial 
#' evaluated at the i-th observation
polyn <- function(x, d, a, trace=FALSE){
	if(trace) print("enters polyn function")
	d.max <- dim(a)[2]
	n <- length(x)
	K <- length(d)
	
	# we create a matrix which indicates for each degree if the corresponding coefficient
	# is zero or non-zero, so that we can set it to zero in a
	Y <- matrix(sapply(d, function(y) c(rep(1,y), rep(0,d.max-y))), dim(a)[2], dim(a)[1])
	
	# we correct 'a' so that zero-coefficient terms are fixed at zero
	a.aux <- a*t(Y)
	
	# we create a matrix with x elevated to 1,2,...,deg.max
	X <- t(matrix(sapply(x, function(y) y^(1:d.max)),d.max, n))
	
	# we evaluate the polynomials by applying the dot product of each row of a.aux 
	# with each row of X
	P <- t(sapply(1:n, function(i) sapply(1:K, function(K) sum(X[i,]*a.aux[K,]))))
	if(trace) print("exits sim.sem function")
	return(P)
}

########################################################################
#' A function for simulating an additive genetic expression SEM
#' 
#' This function simulates a sem with the structure described in section 4.3.1 (see DAG therein)
#' The sem must be specified in a list such as is produced by the functions sim.sem or sim.sem.sparse. 
#' 
#' @param sem: an additive gene experession SEM specified in a list.
#' @param y.c.signal: the ratio of the standard deviation of the y variable to the 
#' standard deviation of the c variables which is 1. 
#' @param trace: whether or not to print out a trace of steps carried out
#'
#' @return a list with: 
#    y      - observations for y variable
#    cs     - observations for c_l variables for all l
#    hs     - observations for h_k variables for all k
#    xs     - observations for x_j variables for all j
#    xs0    - observations for x_j variables for all j under null: f_{x_j}(y)=0.
#    fx     - observations of y evaluated at f_{x_j} for all j
#    exp.xs - expected value of x_j observations given y and h_k observations (i.e without white noise)
#    fh     - observations of y evaluated at f_{h_k} for all k
#    fg     - observations of y evaluated at f_j for all j
#    nx     - observations of N_{x_j} for all j
#' 
sim.lin <- function(sem, n, sigma, y.c.signal, trace=FALSE){
	if(trace) print("enters sim.lin function")
	J <- dim(sem$fx.a)[1]
	K <- dim(sem$fh.a)[1]
	y <- rnorm(n, 0, sd=y.c.signal)
	nx <- matrix(rnorm(n*J,0, sd=sigma), n, J)
	cs <- matrix(rnorm(n*K, 0, 1),n,K) 
	fh <- polyn(x=y, d=sem$fh.d, a=sem$fh.a, trace)
	hs <- cs + fh
	fx <- polyn(y, sem$fx.d, sem$fx.a, trace)
	fg <- fx + fh%*%sem$beta
	exp.xs <- fx +hs%*%sem$beta
	xs <-   exp.xs + nx 
	xs0 <- hs%*%sem$beta + nx
	if(trace) print("exits sim.lin function")
	return(list(y=y,cs=cs,hs=hs, xs=xs, xs0=xs0, fx=fx, exp.xs=exp.xs, fh=fh, fg=fg, nx=nx))
}


########################################################################
#' A function for calculating p-values for J hypothesis tests H_{j0}: f_{x_j}(y)=0
#' 
#' This function calculates the J p-values for multiple hypotheses H_{j0}: f_{x_j}(y)=0
#' from the regression model x_j = f_{x_j}(y) + sum_{l=1}^L beta_{l}*c_l + epsilon_j  where j in {1,...,J}
#' 
#' @param mod: The model matrix being used to fit the data including standard basis variables from standard basis function model f(y) and c_l vars
#' @param x: x_j ariable matrix in reals^{n x J}
#' @param ord: order of the polynomial standard basis model f(y)
#' @param trace: whether or not to print out a trace of steps carried out
#' 
#' @return p.val: The J pvalues one for each regression model
#' 
pval <- function(mod, x, ord, trace=FALSE){
	if(trace) print("enters pval function")
	n <- dim(x)[1]
	C <- diag(dim(mod)[2])
	C <- matrix(C[2:(ord+1),],ord,dim(C)[2])
	q <- dim(C)[1]
	r <- dim(C)[2]	
	g <- rep(0,q)
	beta_hat <- solve(t(mod) %*% mod) %*% t(mod) %*% x
	#print("beta_hat")
	#print(beta_hat)
	res <- mod%*%beta_hat-x
	se2 <- diag(t(res)%*%res)/ (n-r)  #to match R's calculation we devide by n-r instead of n-r-1
	#print("se2")
	#print(se2)
	Fstat <- diag(t(C%*%beta_hat-g)%*%solve(C%*%solve(t(mod)%*%mod)%*%t(C))%*%(C %*%beta_hat-g)) / (q*se2)
	#print("Fstat")
	#print(Fstat)
	p.val <- 1-pf(Fstat, df1=q, df2=n-r)
	if(trace) print("exits pval function")
	return(p.val)
}

########################################################################
#' A function for calculating the mean absolute error in the estimation of f_{x_j}(y) at points y_1,...,y_n
#' 
#' This function calculates the mean absolute error in the estimation of f_{x_j}(y). The real values of f_{x_j}(y)
#' are passed and also the estimated ones in the form of the matrix mod which contains the standard basis model for y.
#' 
#' @param mod: The model matrix being used to fit the data consisting of standard basis variables from standard basis function model f(y) 
#' @param x: x_j ariable matrix in reals^{n x J}
#' @param fx.real: the real function f_{x_j}(y) evaluated at observed points y_1,...,y_n
#' @param ord: order of the polynomial standard basis model f(y)
#' @param trace: whether or not to print out a trace of steps carried out
#' 
#' @return err.fx: The mean absolute error of hat{f_{x_j}(y)} at y_1,...,y_n
#' 
 
fx.err <- function(mod, x, fx.real, ord, trace=FALSE){
	if(trace) print("enters fx.err function")
	beta_hat <- solve(t(mod) %*% mod) %*% t(mod) %*% x
	#print("beta_hat")
	#print(beta_hat)
	fx <- mod[,1:(ord+1)] %*% beta_hat[1:(ord+1),]
	err.fx <- apply(abs(fx-fx.real), 2, mean)
	if(trace) print("exits fx.err function")
	return(err.fx)
}


########################################################################
#' A function for calculating the 5 performance measures for the different methods (where possible): SVA, SVDR, SVDX, VANILLA
#' 
#' With the simulated gene expression SEM, the standard basis variables and the estimated surrogate variables
#' this function constructs the various performance measures: estimation of c_l node span, estimation of h_k node span,
#' y-span{h_k} dependence, f_{x_j} estimation and validity of significance analysis. 
#' 
#' @param sem.sim: simulation of sem which includes a simulation under the null (f_{x_j}(y)=0 for all j) and under alternative. 
#' @param sva.lin: estimated SVA model, including surrogate variables, with alternative hypothesis simulation
#' @param sva.lin0: estimated SVA model, including surrogate variables, with null hypothesis simulation
#' @param mod: The model matrix being used to fit the data consisting of standard basis variables from standard basis function model f(y) 
#' @param ord: order of the polynomial standard basis model f(y)
#' @param trace: whether or not to print out a trace of steps carried out
#'
#' @return a list with: 
#    cancor.cs.sva  - % overlap between estimated c_l-node span and real c_l-node span. Using canonical correlation analysis (CCA) we measure _what % of the linear span of c_l and \hat{c}_l is shared. Since SVA is the only method that estimates the span of c_l differently to the span of h_k we only measure this for the SVA method.
#    cancor.hs      - % overlap between estimated h_k-node span and real h_k-node span (using CCA). In this case we are able to compare the SVA, SVDR and SVDX methods since each has an estimate for h_k 
#    r2yh           - R2 between real y and h_k nodes minus R2 between real y and estimated h_k nodes. The R2 corresponds to a simple linear regression with y as the independent variable and h_k or \hat{h}_k as the dependent variables. 
#    err.fx         - Mean absolute error in estimation of f_{x_j}(y) at y_1,...,y_n
#    pval0          - P-values for hypothesis test H_{j0}: f_{x_j}(y)=0 under null (that is we simulated f_{x_j}(y)=0 for all j)
#    ext.rate       - Number of C-nodes extracted by sva algorithm as a % of the initial number detected by num.sv
#' 
measures.sem <- function(sem.sim, sva.lin, sva.lin0, mod, ord, trace=FALSE){
	if(trace) print("enters measures.sim")
	K <- dim(sem.sim$cs)[2]
	
	#I. sum of K max correlations between real and estimated c-nodes (only for SVA)
		#SVA
		if(trace) print("calculate c-node overlap")
		cancor.cs.sva <- sum(cancor(sem.sim$cs, sva.lin$svd.r, xcenter = TRUE, ycenter = TRUE)$cor)/K
		
		
	#II. sum of K max correlations between real and estimated h-nodes (surrogate variables)
		#SVA
		if(trace) print("calculate h-node overlap")
		cancor.hs.sva <- sum(cancor(sem.sim$hs, sva.lin$sv, xcenter = TRUE, ycenter = TRUE)$cor)/K
		#SVD.X
		cancor.hs.svdx <- sum(cancor(sem.sim$hs, sva.lin$svd.x, xcenter = TRUE, ycenter = TRUE)$cor)/K
		#SVD.R
		cancor.hs.svdr <- sum(cancor(sem.sim$hs, sva.lin$svd.r, xcenter = TRUE, ycenter = TRUE)$cor)/K
		#ALL
		cancor.hs <- c(sva=cancor.hs.sva, svdx=cancor.hs.svdx, svdr=cancor.hs.svdr)
		

	#III. Measure correlation between y and real h-nodes and y and estimated h nodes
		if(trace) print("estimate y-h correlation")
		r2y.h    <- summary(lm(sem.sim$y~sem.sim$hs))$r.squared
		#SVA
		r2y.hhat <- summary(lm(sem.sim$y~sva.lin$sv))$r.squared
		r2yh.sva <- r2y.h - r2y.hhat
		#SVD.X
		r2y.hhat <- summary(lm(sem.sim$y~sva.lin$svd.x))$r.squared
		r2yh.svdx <- r2y.h - r2y.hhat
		#SVD.R
		r2y.hhat <- summary(lm(sem.sim$y~sva.lin$svd.r))$r.squared
		r2yh.svdr <- r2y.h - r2y.hhat
		#ALL
		r2yh <- c(sva=r2yh.sva, svdx=r2yh.svdx, svdr=r2yh.svdr)
		
	#IV. Sum of squares of fx estimation for 2 models, and 3 different surrogate variable estimations
		if(trace) print("estimate fx estimation error")
		#SVA
		mod.sva   <- cbind(mod, sva.lin$sv)
		err.fx.sva <- mean(fx.err(mod=mod.sva, x=sem.sim$xs , fx.real=sem.sim$fx, ord, trace))
		#SVD.X
		mod.svdx   <- cbind(mod, sva.lin$svd.x)
		err.fx.svdx <- mean(fx.err(mod=mod.svdx, x=sem.sim$xs , fx.real=sem.sim$fx, ord, trace))
		#SVD.R
		mod.svdr   <- cbind(mod, sva.lin$svd.r)
		err.fx.svdr <- mean(fx.err(mod=mod.svdr, x=sem.sim$xs , fx.real=sem.sim$fx, ord, trace))
		#vanilla
		err.fx.van <- mean(fx.err(mod, x=sem.sim$xs , fx.real=sem.sim$fx, ord, trace))
		#ALL
		err.fx <- c(sva=err.fx.sva, svdx=err.fx.svdx, svdr=err.fx.svdr, van=err.fx.van)
	
	#V. Null p-values for 2 models, and 3 different surrogate variable estimations
		if(trace) print("calculate null p-values")
		#SVA
		mod.sva0   <- cbind(mod, sva.lin0$sv)
		pval.sva0 <- pval(mod=mod.sva0, x=sem.sim$xs0, ord, trace)
		#SVDX
		mod.svdx0  <- cbind(mod, sva.lin0$svd.x)
		pval.svdx0 <- pval(mod=mod.svdx0, x=sem.sim$xs0, ord, trace)
		#SVDR
		mod.svdr0  <- cbind(mod, sva.lin0$svd.r)
		pval.svdr0 <- pval(mod=mod.svdr0, x=sem.sim$xs0, ord, trace)
		#VANILLA
		pval.van0 <- pval(mod=mod, x=sem.sim$xs0, ord, trace)
		#ALL
		pval0 <- cbind(sva=pval.sva0, svdx=pval.svdx0, svdr=pval.svdr0, van=pval.van0)

	#VI. Number of C-nodes extracted by significance algorithm as a % of the initial number detected by num.sv
		ext.rate <- sva.lin$n.sv.r/ sva.lin$n.sv.r.ini

		if(trace) print("exits measures.sim")
	return(list(cancor.cs.sva=cancor.cs.sva, cancor.hs=cancor.hs, r2yh=r2yh, err.fx=err.fx, pval0=pval0, ext.rate=ext.rate))
}

########################################################################
#' A function which fits the four regression models - SVA, SVDR, SVDX and VANILLA - and calculates its various components
#' 
#' This function fits the four regression models to the simulated sem sem.sim: 
#' 1) x_j = f_{x_j}(y) + sum_{i=1}^K \hat{h}^{SVA}_k  + epsilon_j (SVA)
#' 2) x_j = f_{x_j}(y) + sum_{i=1}^K \hat{h}^{SVDR}_k + epsilon_j (SVDR)
#' 3) x_j = f_{x_j}(y) + sum_{i=1}^K \hat{h}^{SVDX}_k + epsilon_j (SVDX)
#' 4) x_j = f_{x_j}(y)                          + epsilon_j (VANILLA)
#'
#' Also calculates various model components such as model design matrix, hat matrix, 
#' expected/estimated x_j, beta_hat, f_{x_j}(y) and f_j(y) for y1,...,y_n and residuals.
#' 
#' @param sem.sim: simulation of sem which includes a simulation under the null (f_{x_j}(y)=0 for all j) and under alternative. 
#' @param sva.lin: estimated SVA model, including surrogate variables, with alternative hypothesis simulation
#' @param ord: order of the polynomial standard basis model f(y)
#'
#' @return a list with: 
#    x.hat      -  an array (reals^{n x 5 x J}) with expected x_j for SVA, SVDR, SVDX, VANILLA and real data  (without noise)
#    fg.hat     -  an array (reals^{n x 3 x J}) with estimated f_j(y) for y_1,...,y_n for SVA, VANILLA and real data
#    fx.hat     -  an array (reals^{n x 4 x J}) with estimated f_{x_j}(y) for y_1,...,y_n for SVA, SVDR, SVDX and real data
#    betah.hat  -  an array (reals^{n x 4 x J}) with estimated sum_{k=1}^k beta_{kj} for SVA, SVDR, SVDX and real data 
#    res        -  an array (reals^{n x 5 x J}) with estimated residuals for SVA, SVDR, SVDX, VANILLA and real data 
#' 
get.Models <- function(sem.sim, sva.lin, ord){
	reps <- dim(sem.sim$xs)[1]	
	J <- dim(sem.sim$xs)[2]
	
	# Vanilla model
	mod.van <- model.matrix(~poly(sem.sim$y, ord, raw=TRUE))
	H.van <- mod.van %*% solve(t(mod.van) %*% mod.van) %*% t(mod.van) 
	x.van.hat <-  H.van %*% sem.sim$xs
	beta.van.hat <- solve(t(mod.van) %*% mod.van) %*% t(mod.van) %*% sem.sim$xs
	res.van <- sem.sim$xs - x.van.hat

	# SVA model
	mod.sva <- cbind(mod.van, sva.lin$sv) 
	H.sva <- mod.sva %*% solve(t(mod.sva) %*% mod.sva) %*% t(mod.sva) 
	x.sva.hat <-  H.sva %*% sem.sim$xs
	beta.sva.hat <- solve(t(mod.sva) %*% mod.sva) %*% t(mod.sva) %*% sem.sim$xs
	beta.sva.sv.hat <- matrix(beta.sva.hat[(ord+2):dim(beta.sva.hat)[1],], dim(sva.lin$sv)[2], dim(beta.sva.hat)[2])
	fx.sva.hat <- mod.sva[,1:(ord+1)] %*% beta.sva.hat[1:(ord+1),]
	fg.sva.hat <- fx.sva.hat +  (sva.lin$sv - sva.lin$svd.r.red) %*% beta.sva.sv.hat
	res.sva <- sem.sim$xs - x.sva.hat
	beta.hs.sva.hat <- sva.lin$sv %*% beta.sva.sv.hat

	# SVD.R model
	mod.svdr <- cbind(mod.van, sva.lin$svd.r) 
	H.svdr <- mod.svdr %*% solve(t(mod.svdr) %*% mod.svdr) %*% t(mod.svdr) 
	x.svdr.hat <-  H.svdr %*% sem.sim$xs
	beta.svdr.hat <- solve(t(mod.svdr) %*% mod.svdr) %*% t(mod.svdr) %*% sem.sim$xs
	beta.svdr.sv.hat <- matrix(beta.svdr.hat[(ord+2):dim(beta.svdr.hat)[1],], dim(sva.lin$svd.r)[2], dim(beta.svdr.hat)[2])
	fx.svdr.hat <- mod.svdr[,1:(ord+1)] %*% beta.svdr.hat[1:(ord+1),]
	res.svdr <- sem.sim$xs - x.svdr.hat
	beta.hs.svdr.hat <- sva.lin$svd.r %*% beta.svdr.sv.hat

	# SVD.X model
	mod.svdx <- cbind(mod.van, sva.lin$svd.x) 
	H.svdx <- mod.svdx %*% solve(t(mod.svdx) %*% mod.svdx) %*% t(mod.svdx) 
	x.svdx.hat <-  H.svdx %*% sem.sim$xs
	beta.svdx.hat <- solve(t(mod.svdx) %*% mod.svdx) %*% t(mod.svdx) %*% sem.sim$xs
	beta.svdx.sv.hat <- matrix(beta.svdx.hat[(ord+2):dim(beta.svdx.hat)[1],], dim(sva.lin$svd.x)[2], dim(beta.svdx.hat)[2])
	fx.svdx.hat <- mod.svdx[,1:(ord+1)] %*% beta.svdx.hat[1:(ord+1),]
	res.svdx <- sem.sim$xs - x.svdx.hat
	beta.hs.svdx.hat <- sva.lin$svd.x %*% beta.svdx.sv.hat


	# Real
	beta.hs.real.hat <- sem.sim$hs %*% sem.lin$beta
	
	x.hat <- abind(real=sem.sim$exp.xs, van=x.van.hat, sva=x.sva.hat, svdr=x.svdr.hat, svdx=x.svdx.hat, along=3)
	dimnames(x.hat) <- list(reps=1:reps, J=1:J, method=c("real","van","sva","svdr","svdx"))
	fg.hat <- abind(real=sem.sim$fg, van=x.van.hat, sva=fg.sva.hat, along=3)
	dimnames(fg.hat) <- list(reps=1:reps, J=1:J, method=c("real","van","sva"))
	fx.hat <- abind(real=sem.sim$fx, sva=fx.sva.hat, svdr=fx.svdr.hat, svdx=fx.svdx.hat, along=3)
	dimnames(fx.hat) <- list(reps=1:reps, J=1:J, method=c("real","sva","svdr","svdx"))
	betah.hat <- abind(real=beta.hs.real.hat, sva=beta.hs.sva.hat, svdr=beta.hs.svdr.hat, svdx=beta.hs.svdx.hat, along=3)
	dimnames(betah.hat) <- list(reps=1:reps, J=1:J, method=c("real","sva","svdr","svdx"))
	res <- abind(real=sem.sim$nx, van=res.van, sva=res.sva, svdr=res.svdr, svdx=res.svdx, along=3)
	dimnames(res) <- list(reps=1:reps, J=1:J, method=c("real","van","sva","svdr","svdx"))
			
	return(list(x.hat=x.hat, fg.hat=fg.hat, fx.hat=fx.hat, betah.hat=betah.hat, res=res))	
}

########################################################################
#' Simulates a SEM and then n observations of that SEM once. Calculates surrogate variables and performance measures. 
#' 
#' This function  first simulates a SEM (i.e. simulates the parameters which define an additive gene expression SEM)
#' then performs n observations of that SEM once. It then fits 4 models and calculates performance measures. 
#' 
#' @param K: The number of "c" and "h" nodes (number of eigengenes)
#' @param J: The number of "x" nodes (number of genes)
#' @param deg.max: The maximum degree of the polynomial functions
#' @param n: the number of observations of the sem to simulate.
#' @param sigma: the standard deviation of the N_{x_j} noise variables.
#' @param y.c.signal: the ratio of the standard deviation of the y variable to the 
#' standard deviation of the c variables which is 1. 
#' @param ord: order of the polynomial standard basis model f(y)
#' @param sem: an additive gene expression SEM specified in a list.
#' @param cheat: if TRUE the real beta is passed to sva.lin so that it can 
#' calculate the enriched matrix based on beta
#' @param sparse: if TRUE simulates a SEM with controlled sparsity
#' @param p0_fh: The proportion of fh(y)=0 functions
#' @param p0_fx: The proportion of fx(y)=0 functions
#' @param p_isox: The proportion of xs d-separated from y
#' @param p0_beta: The minimum proportion of betas = 0
#' @param trace: whether or not to print out a trace of steps carried out
#' 
#' @return msrs.sem: the performance measures for the simulation as produced by function measures.sem
#' 
do.one.rep <- function(K, J, deg.max, n, sigma, y.c.signal, ord, sem=NULL, cheat=FALSE, sparse=FALSE, p0_fh=0, p0_fx=0, p_isox=0, p0_beta=0, trace=FALSE){
	if(trace) print("enters do.one.rep")
	
	# Simulate the SEM from class of SEMS
	if(trace) print("simulate sem structure")
	if(is.null(sem)){
		if(!sparse){
			sem.lin <- sim.sem(K, J, deg.max, trace)
		} else{
			sem.lin <- sim.sem.sparse(K, J, deg.max, p0_fh, p0_fx, p_isox, p0_beta, beta=NULL, trace=trace)
		}
	} else{
		sem.lin <- sem
	}
	
	# Simulate the repetitions of the hole SEM which is now fixed
	if(trace) print("simulate sem realization")
	sem.sim <- sim.lin(sem.lin, n, sigma, y.c.signal,  trace)

	# estimate surrogate variables
	mod <- model.matrix(~poly(sem.sim$y, ord, raw=TRUE))


	if(cheat){
		n.sv.r <- min(n,K)                #normally should be n.sv.r <- num.sv(dat, mod)
		n.sv.x <- min(min(n,J),2*K)              #normally should be n.sv.x <- fa.parallel(cor(t(dat)))
		beta <- sem.lin$beta       #normally should be NULL
		
	} else{
		n.sv.r <- max(2,num.sv(dat=t(sem.sim$xs), mod))
		n.sv.x <- n.sv.r #min(min(n,J),2*K)  #max(3, fa.parallel(t(sem.sim$xs), fa="pc", n.iter=20)$ncomp)
		beta <- NULL
	}	
		
	if(trace) print("estimate sv's")	
	sva.lin   <- sva.mod(dat=t(sem.sim$xs), y=sem.sim$y, mod, n.sv.r=n.sv.r, n.sv.x=n.sv.x, beta=beta, trace)
	sva.lin0 <- sva.mod(dat=t(sem.sim$xs0), y=sem.sim$y, mod, n.sv.r=n.sv.r, n.sv.x=n.sv.x, beta=beta, trace)

	# Calculate some performance measures for our simulated sem
	if(trace) print("calculate performance measures")
	
	msrs.sem <- measures.sem(sem.sim, sva.lin, sva.lin0, mod, ord, trace)
	
	if(trace) print("exits do.one.rep")
	return(msrs.sem)	
	
}

########################################################################
#' Simulates a SEM and then n observations of that SEM reps times. Calculates surrogate variables and performance measures
#' for each rep and then collects and orders them.  
#' 
#' This function calls do.one.rep which first simulates a SEM (i.e. simulates the parameters which define an additive gene expression SEM)
#' then performs n observations of that SEM. It then fits 4 models and calculates performance measures. Repeats M times and then collects
#' and orders all the performance measures. 
#' 
#' @param reps: Number of times it will simulate an additive gene expression SEM with n observations
#' @param K: The number of "c" and "h" nodes (number of eigengenes)
#' @param J: The number of "x" nodes (number of genes)
#' @param deg.max: The maximum degree of the polynomial functions
#' @param n: the number of observations of the sem to simulate.
#' @param sigma: the standard deviation of the N_{x_j} noise variables.
#' @param y.c.signal: the ratio of the standard deviation of the y variable to the 
#' standard deviation of the c variables which is 1. 
#' @param ord: order of the polynomial standard basis model f(y)
#' @param sem: an additive gene expression SEM specified in a list.
#' @param cheat: if TRUE the real beta is passed to sva.lin so that it can 
#' calculate the enriched matrix based on beta
#' @param sparse: if TRUE simulates a SEM with controlled sparsity
#' @param p0_fh: The proportion of fh(y)=0 functions
#' @param p0_fx: The proportion of fx(y)=0 functions
#' @param p_isox: The proportion of xs d-separated from y
#' @param p0_beta: The minimum proportion of betas = 0
#' @param trace: whether or not to print out a trace of steps carried out
#' 
#' @return a list with following matrices (matrices in reals^{no.reps x no.methods}): 
#    cancor.cs.sva  - % overlap between estimated c_l-node span and real c_l-node span 
#    cancor.hs      - % overlap between estimated h_k-node span and real h_k-node span 
#    r2yh           - R2 between real y and h_k nodes minus R2 between real y and estimated h_k nodes.  
#    err.fx         - Mean absolute error in estimation of f_{x_j}(y) at y_1,...,y_n
#    ks.nested      - nested KS statistic for hypothesis H0: nested null p-values uniformly distributed
#    count.no.svs   - number of repetitions where no surrogate variable was able to be calculated 
#    ext.rate       - Number of C-nodes extracted by sva algorithm as a % of the initial number detected by num.sv
#' 
do.n.reps <- function(reps, K, J, deg.max, n, sigma, y.c.signal, ord, sem=NULL, cheat=FALSE, sparse=FALSE, p0_fh=0, p0_fx=0, p_isox=0, p0_beta=0, trace=FALSE){
	if(trace) print("enters do.n.reps")
	
	count.no.svs <- 0
	count <- 0
	mrs.sem.list <- list()
	for(i in 1:reps){
		 print("***********************************")
		 print(paste("sim: ",i, sep=""))
		 print("***********************************")
		 res <- try(do.one.rep(K,J,deg.max,n,sigma, y.c.signal, ord,sem, cheat, sparse, p0_fh, p0_fx, p_isox, p0_beta, trace))
		 if(inherits(res, "try-error")){
			 count.no.svs <- count.no.svs + 1 
		 } else{
			 count <- count + 1
			 mrs.sem.list[[count]] <- res
			 
		 }

	 }
	 
	cancor.cs.sva <- sapply(mrs.sem.list, function(el) el$cancor.cs.sva)
	cancor.hs <- t(sapply(mrs.sem.list, function(el) el$cancor.hs, simplify="array"))
	r2yh <- t(sapply(mrs.sem.list, function(el) el$r2yh, simplify="array"))
	err.fx <- t(sapply(mrs.sem.list, function(el) el$err.fx, simplify="array"))
	pval0 <- sapply(mrs.sem.list, function(el) el$pval0, simplify="array")
	dimnames(pval0) <- list(J=1:J, method=c("sva","svdx","svdr","van"), rep=1:count)
	ks.outer <- apply(pval0,c("method","rep"), function(el) ks.test(el, "punif",alternative = "two.sided")$p.value)
	ks.nested <- apply(pval0, "method", function(el){
		test <- ks.test(el, "punif",alternative = "two.sided")
		return(c(stat=test$statistic, pval=test$p.value))
	})
	ext.rate <- sapply(mrs.sem.list, function(el) el$ext.rate)
	if(trace) print("exits do.n.reps")
    return(list(cancor.cs.sva=cancor.cs.sva, cancor.hs=cancor.hs, r2yh=r2yh, err.fx=err.fx, ks.nested=ks.nested, count.no.svs=count.no.svs, ext.rate=ext.rate))
}	

########################################################################
#' Performs sensibility analysis by simulating reps repetitions of n observations for each parameter set.
#' 
#' This function calls do.n.reps once for each row of data.frame params which contains one column for each simulation parameter.
#' 
#' @param reps: Number of times it will simulate an additive gene expression SEM with n observations
#' @param params: A data.frame containing one row per parameter set and one column per parameter (K, J, d_max, n, sigma_{x_j}, sigma_{c_l}, ord, p_{0k}, p_{0j}, p_{\dsep} and p:{0\beta})
#' @param sem: an additive gene expression SEM specified in a list.
#' @param cheat: if TRUE the real beta is passed to sva.lin so that it can 
#' calculate the enriched matrix based on beta
#' @param sparse: if TRUE simulates a SEM with controlled sparsity
#' @param trace: whether or not to print out a trace of steps carried out
#' 
#' @return a list with following matrices (arrays in reals^{no.reps x no.methods x no.parameter sets}): 
#    cancor.cs.sva  - % overlap between estimated c_l-node span and real c_l-node span 
#    cancor.hs      - % overlap between estimated h_k-node span and real h_k-node span 
#    r2yh           - R2 between real y and h_k nodes minus R2 between real y and estimated h_k nodes.  
#    err.fx         - Mean absolute error in estimation of f_{x_j}(y) at y_1,...,y_n
#    ks.nested      - nested KS statistic for hypothesis H0: nested null p-values uniformly distributed
#    count.no.svs   - number of repetitions where no surrogate variable was able to be calculated 
#    ext.rate       - Number of C-nodes extracted by sva algorithm as a % of the initial number detected by num.sv
#' 
sens.model <- function(reps, params, sem=NULL ,cheat=FALSE, sparse=TRUE, trace=FALSE){
	res <- list()
	for(i in 1:dim(params)[1]){
		print("******************************")
		print(paste("parameter set: ", i, sep=""))
		print("parameters: ")
		print(params[i,])			
		res[[i]] <- do.n.reps(reps, K=params$K[i], J=params$J[i], deg.max=params$deg.max[i], n=params$n[i], sigma=params$sigma[i], y.c.signal=params$y.c.signal[i], ord=params$ord[i], sem=sem ,cheat=cheat, sparse=sparse, p0_fh=params$p0_fh[i], p0_fx=params$p0_fx[i], p_isox=params$p_isox[i], p0_beta=params$p0_beta[i], trace=trace)
		print("******************************")
	}

	count.no.svs <- sapply(res, function(el) el$count.no.svs)
	ext.rate <- sapply(res, function(el) el$ext.rate)
	cancor.cs.sva <- sapply(res, function(el) el$cancor.cs.sva)
	cancor.hs <- sapply(res, function(el) el$cancor.hs, simplify="array")
	r2yh <- sapply(res, function(el) el$r2yh, simplify="array")
	err.fx <- sapply(res, function(el) el$err.fx, simplify="array")
	ks.nested <- sapply(res, function(el) el$ks.nested[1,], simplify="array")
	
	return(list(cancor.cs.sva=cancor.cs.sva, cancor.hs=cancor.hs, r2yh=r2yh, err.fx=err.fx, ks.nested=ks.nested, count.no.svs=count.no.svs, ext.rate=ext.rate))
}

########################################################################
#' Graphs n observations a simulated gene expression SEM and one or more of the different estimation methods for one j in {1,...,J}
#' 
#' Produces 5 graphs comparing different components of each estimated model:
#' 
#' @param sem.sim: simulation of sem which includes a simulation under the null (f_{x_j}(y)=0 for all j) and under alternative. 
#' @param models: list of arrays containing the model components for all methods as produced by function get.Models
#' @param select: models which one wants to compare. Must be one or more of real, sva, svdr, svdx and van
#' @param j: model x_j = f_{x_j}(y) + sum_{k=1}^K beta_{kj}h_k + epsilon_j with j in {1,...,J} that one wants to visualize
#' 
graph.Models <- function(sem.sim, models, select = c("real","sva","svdr","svdx","van"), j){
	
	x.hat     <- models$x.hat[,j,]
	fg.hat    <- models$fg.hat[,j,]
	fx.hat    <- models$fx.hat[,j,]
	betah.hat <- models$betah.hat[,j,]
	res       <- models$res[,j,]
	indx <- order(sem.sim$y)
    tab <- data.frame(select = c("real","sva","svdr","svdx","van"), cols = c("black","green","red","brown","blue"), labs=c('real','SVA','SVD.R',"SVD.X",'vanilla'), stringsAsFactors=F)

	#compare SVA, SVD.r, SVD.x and Vanilla model
		#1) E[x|y]		
		select.aux <- intersect(select, colnames(x.hat))
		key <- match(select.aux, tab$select)
		sel <- match(select.aux, colnames(x.hat))
		rng <- range(cbind(x.hat[,sel],sem.sim$xs[,j]))
		plot(sem.sim$y[indx], sem.sim$xs[indx,j], main=paste("E[x_",j, "|y] ",sep=""), xlab="y", ylab="f(y)", ylim=rng)
		for(k in 1:length(sel)) lines(sem.sim$y[indx], x.hat[indx, sel[k]] , col=tab$cols[key[k]])
		legend('bottomright', legend=tab$labs[key], col=tab$cols[key], lwd=rep(3.5, length(sel)))
		
		#2) f_g
		select.aux <- intersect(select, colnames(fg.hat))
		key <- match(select.aux, tab$select)
		sel <- match(select.aux, colnames(fg.hat))
		rng <- range(cbind(fg.hat[,sel],sem.sim$xs[,j]))
		plot(sem.sim$y[indx], sem.sim$xs[indx,j], main=paste("f(y)=f_x_",j, "(y) + beta*f_h(y) ",sep=""), xlab="y", ylab="f(y)", ylim=rng)
		for(k in 1:length(sel)) lines(sem.sim$y[indx], fg.hat[indx, sel[k]] , col=tab$cols[key[k]])
		legend('bottomright', legend=tab$labs[key], col=tab$cols[key], lwd=rep(3.5, length(sel)))

		# 3) fx
		select.aux <- intersect(select, colnames(fx.hat))
		key <- match(select.aux, tab$select)
		sel <- match(select.aux, colnames(fx.hat))	
		rng <- range(cbind(sem.sim$xs[,j], fx.hat[,sel]))
		plot(sem.sim$y[indx], sem.sim$xs[indx,j], main=paste("f_x_",j, "(y) ",sep=""), xlab="y", ylab="f(y)", ylim=rng)
		for(k in sel) lines(sem.sim$y[indx], fx.hat[indx,sel[k]],col=tab$cols[key[k]])
		legend('bottomright', legend=tab$labs[key], col=tab$cols[key], lwd=rep(3.5, length(sel)))
		
		#4) beta*h
		select.aux <- setdiff(intersect(select, colnames(betah.hat)),"real")
		key <- match(select.aux, tab$select)
		sel <- match(select.aux, colnames(betah.hat))	
		rng <- range(betah.hat[,sel])
		plot(1,1, col="white", main=paste("beta*h_",j, "vs beta_hat*h_hat_",j,sep=""), xlab=paste("beta*h_",j,sep=""), ylab=paste("beta_hat*h_hat_",j,sep=""),ylim=rng, xlim=range(betah.hat[,"real"]))
		for(k in 1:length(sel)){
			 lines(betah.hat[,"real"], betah.hat[,sel[k]],col=tab$cols[key[k]], type="p", pch=k)
			 if(! all(betah.hat[,"real"]==0)) abline(lm(betah.hat[,sel[k]]~betah.hat[,"real"]), col=tab$cols[key[k]])
		}	 
		abline(a=0,b=1, col="red")	
		
		legend('bottomright', legend=tab$labs[key], col=tab$cols[key], pch=1:length(sel))		
		
		
		#5) residuals
		boxplot(res, main=paste("residuals E[x_",j, "|y]"))
		select.aux <- intersect(select, colnames(res))
		key <- match(select.aux, tab$select)
		sel <- match(select.aux, colnames(res))	
		rng <- range(res[,sel])
		plot(1, 1, col="white", main=paste("Tukey Anscombe residuals E[x_",j,"|y]", sep=""), xlab="beta*h", ylab="", ylim=rng, xlim=range(betah.hat[,"real"]))
		indx.x <- order(betah.hat[, "real"])
		for(k in 1:length(sel)){
			lines(betah.hat[,"real"], res[,sel[k]], type="p", col=tab$cols[key[k]], pch=k)
			if(! all(betah.hat[,"real"]==0)){
				sm <- smooth.spline(betah.hat[indx.x, "real"], res[indx.x, sel[k]])
				lines(sm, col=tab$cols[key[k]])
			}
		}
		legend('bottomright', legend=tab$labs[key], col=tab$cols[key], pch=1:length(sel),lwd=rep(3.5, length(sel)))		
}		

########################################################################
#' Produces boxplots of a perfromance measure for one set of parameters for different methods
#' 
#' It is used to produce plots for all performance measures. Each boxplot corresponds to one method.
#' 
#' @param mat: A matrix with n rows, one per observation, and p columns one per level of the sensibility parameter
#' @param title: desired title for plot
#' 
boxPlot <- function(mat, title){
	data <- melt(mat)
	colnames(data) <- c("rep","method","value")
	p <- ggplot(data)
	p <- p + geom_boxplot(aes(x=method, y=value))
	p <- p + ggtitle(title)
	p
}	

########################################################################
#' Produces boxplots of a performance measure for one method accross a set of parameters
#' 
#' It is used to produce the sensibility c_l-node estimation plot which only applies to SVA method. Each boxplot
#' corresponds to one parameter
#' 
#' @param mat: A matrix with n rows, one per observation, and p columns one per level of the sensibility parameter
#' @param title: desired title for plot
#' 
boxPlot2 <- function(mat, labs, xaxis, yaxis, title){
	data <- melt(mat)
	colnames(data) <- c("rep","param","value")
	data$param <- as.factor(data$param)
	p <- ggplot(data)
	p <- p + geom_boxplot(aes(x=param, y=value))
	p <- p + ggtitle(title)
	p <- p + scale_x_discrete(breaks=levels(data$param),labels=labs)
	p <- p + xlab(xaxis) + ylab(yaxis)
	p
}	

########################################################################
#' Produces boxplots of a performance measure for various methods accross a set of parameters
#' 
#' It is used to produce the sensibility h_k-node, h_k-y dependence and f_{x_j} estimation plots which apply to various methods.  
#' Each group of boxplots corresponds to one parameter, each color to a different estimation method (SVA, SVDR, SVDX, VAN).
#' 
#' @param mat: An array in reals^{n x num.methods x num.params} 
#' @param labs: labels for x-axis (changing parameter values)
#' @param xaxis: x-axis title
#' @param yaxis: y-axis title
#' @param title: desired title for plot
#' 
boxPlot3 <- function(mat, labs, xaxis, yaxis,  title){
	data <- melt(mat)
	colnames(data) <- c("rep","method","param","value")
	data$param <- as.factor(data$param)
	
	p <- ggplot(data)
	p <- p + geom_boxplot(aes(x=param, y=value, fill=method))	
	#p <- p + facet_grid(method~.)
	p <- p + ggtitle(title)
	p <- p + scale_x_discrete(breaks=levels(data$param),labels=labs)
	p <- p + xlab(xaxis) + ylab(yaxis)
	p
}	

########################################################################
#' Produces a line graph of a nested ks statistics for various methods accross a set of parameters
#' 
#' It is used to produce the nested ks-plot 
#' Each line corresponds to one method accross the different parameter values
#' 
#' @param ks.nested: An array in reals^{n x num.methods x num.params} 
#' @param labs: labels for x-axis (changing parameter values)
#' @param xaxis: x-axis title
#' @param yaxis: y-axis title
#' 
ks.plot <- function(ks.nested, labs, xaxis, yaxis){
	plot(ks.nested[1,], ylim=range(ks.nested), main="Nested KS statistic", ylab=yaxis, xlab=xaxis, xaxt="n", type="b")
	for(i in 1:dim(ks.nested)[1]) lines(ks.nested[i,], col=i, type="b")
	axis(1, at=1:dim(ks.nested)[2],labels=labs)
	legend('bottomright', legend=rownames(ks.nested), col=1:dim(ks.nested)[1], lwd=rep(3.5, dim(ks.nested)[1]))
}	



